Bivariate systems of polynomial equations with roots of high multiplicity

Given a bivariate system of polynomial equations with fixed support sets $A, B$ it is natural to ask which multiplicities its solutions can have. We prove that there exists a system with a solution of multiplicity $i$ for all $i$ in the range $\{0,1,...,|A|-|\mbox{conv}(A)\ominus B|-1\}$, where $A\ominus B$ is the set of all integral vectors that shift B to a subset of $A$. As an application of this result we classify all pairs $(A, B)$ such that the system supported at $(A, B)$ does not have a solution of multiplicity $3$.

==> geogebra_javascript.js <==
function ggbOnInit() {}
